A Type-Directed, Dictionary-Passing Translation of Method Overloading and Structural Subtyping in Featherweight Generic Go

Featherweight Generic Go (FGG) is a minimal core calculus modeling the essential features of the programming language Go. It includes support for overloaded methods, interface types, structural subtyping and generics. The most straightforward semantic description of the dynamic behavior of FGG programs is to resolve method calls based on runtime type information of the receiver. This article shows a different approach by defining a type-directed translation from FGG- to an untyped lambda-calculus. FGG- includes all features of FGG but type assertions. The translation of an FGG- program provides evidence for the availability of methods as additional dictionary parameters, similar to the dictionary-passing approach known from Haskell type classes. Then, method calls can be resolved by a simple lookup of the method definition in the dictionary. Every program in the image of the translation has the same dynamic semantics as its source FGG- program. The proof of this result is based on a syntactic, step-indexed logical relation. The step-index ensures a well-founded definition of the relation in the presence of recursive interface types and recursive methods. Although being non-deterministic, the translation is coherent.

==> example-casts.go <==
type Num    struct { val int }
type Format interface { format() string }
type Pretty interface { format() string; pretty() string }

func (this Num) format() string { return intToString(this.val) }
func (this Num) pretty() string { return this.format() }

func formatSome(x Format) string { return x.format() }

type Any interface {}

func asFormat(x Any) Format {
  return x.(Format)
}

func main() {
  var s1 string = formatSome(Num{1})
  var pr Pretty = Num{2}
  var s2 string = formatSome(pr)
}


==> example-eq-formal.go <==
type Any interface {}
type Num struct { val int }

type Box[Alpha Any] struct { content Alpha }
type Eq[Alpha Any] interface { eq(that Alpha) bool }

func (this Num) eq(that Num) bool { return this.val == that.val }

func (this Box[Alpha Eq[Alpha]]) eq(that Box[Alpha]) bool {
  return this.content.eq(that.content)
}

func main() {
  var x = Box[Num]{Num{1}}.eq(Box[Num]{Num{2}})
}


==> example-ext.go <==
type Num  struct { val int }
type Bool struct { val bool }
type Pair$\tyarg{[T Any, U Any]}$ struct { left  T; right U }
type Eq$\tyarg{[T Any]}$  interface { eq(that T) bool }

func (this Num) eq(that Num) bool { return this.val == that.val }
func (this Bool) eq(that Bool) bool { return this.val == that.val }
func (this Pair$\tyarg{[T Eq[T], U Eq[U]]}$) eq(that Pair$\tyarg{[T, U]}$) bool {
  return this.left.eq(that.left) && this.right.eq(that.right)
}

// Method with inner bound
func (this p Pair$\tyarg{[T Eq[T], T Eq[T]]}$) contains$\tyarg{[S Eq[S]]}$(p Pair$\tyarg{[S, S]}$) bool {
	return this.left.eq(this.right) || p.left.eq(p.right)
}

// Interface with inner bound
type Contains[T Eq[T]] interface { contains$\tyarg{[S Eq[S]]}$(p Pair$\tyarg{[S, S]}$) bool }

func (this Num) eqSome[T Eq[T]](that Contains[T], x T) bool {
	return that.contains[Bool](Pair$\tyarg{[Bool, Bool]}${Bool{true}, Bool{false}})
}


func main() {
  var i  = Num{1}
  var b  = Bool{true}
  var p  = Pair$\tyarg{[Num, Num]}${i, Num{2}}
  var q  = Pair$\tyarg{[Bool, Bool]}${b, Bool{false}}
  var b2 = p.contains$\tyarg{[Pair[Bool, Bool]]}$(i, b, q)
  var b3 = Num{1}.eqSome[Num](p)
  var _  = b2 && b3
}

